Learning to Catch Security Patches

Timely patching is paramount to safeguard users and maintainers against dire consequences of malicious attacks. In practice, patching is prioritized following the nature of the code change that is committed in the code repository. When such a change is labeled as being security-relevant, i.e., as fixing a vulnerability, maintainers rapidly spread the change and users are notified about the need to update to a new version of the library or of the application. Unfortunately, oftentimes, some security-relevant changes go unnoticed as they represent silent fixes of vulnerabilities. In this paper, we propose a Co-Training-based approach to catch security patches as part of an automatic monitoring service of code repositories. Leveraging different classes of features, we empirically show that such automation is feasible and can yield a precision of over 90% in identifying security patches, with an unprecedented recall of over 80%. Beyond such a benchmarking with ground truth data which demonstrates an improvement over the state-of-the-art, we confirmed that our approach can help catch security patches that were not reported as such.

==> graphs/bench_linux.R <==
#Pour linux
X=read.csv(file="bench_linux.csv")
unlabelled=c(10, 20 , 30 , 40,  50 , 60,  70,  80 , 90, 100,110, 120)
accuracy =c(X[[1]])
precision =c(X[[2]])
recall=c(X[[3]])

colors <- c("#FF0000FF","#FF9900FF","#00B3FFFF")
#colors <- rainbow(20) 
linetype <- c(1:4) 
pltc <- seq(18,22,1)
plotchar <-c(pltc[1],pltc[2],pltc[4] )

pdf("bench_linux.pdf",width=6,height=4,paper='special') 
par(mar=c(5,3,5,2), cex.axis=1.5, cex.lab=1.5, cex.main=1.5)
plot(x=unlabelled,y=recall, t= 'o', ylim=c(0.6,1),yaxs="i", cex=2,ylab ="", xlab="Size (x1000) of unlabelled dataset in co-training", lwd=1.5,
     lty=linetype[1], col=colors[1], pch=plotchar[1])
lines(x=unlabelled, y=precision, cex=2, t= 'o', lwd=1.5,
      lty=linetype[2], col=colors[2], pch=plotchar[2])
lines(x=unlabelled, y=accuracy,  cex=2,t= 'b', lwd=1.5,
      lty=linetype[3], col=colors[3], pch=plotchar[3])
title("Linux dataset")

legend(20, 0.82, legend=c("Recall", "Precision", "Accuracy"), lwd=1.5, col=colors,
       pch=plotchar, lty=linetype, title="Legend")
dev.off()



==> graphs/bench_whole.R <==
#Pour Whole
X=read.csv(file="bench_whole.csv")
#l'axe des x (unlabelled) [  1000  15900  30800  45700  60600  75500  90400 105300 120200 135100]
unlabelled=c(1, 15.9 , 30.8 , 45.7,  60.6 , 75.5,  90.4,  105.3, 120.2, 135.1)
accuracy =c(X[[1]])
precision =c(X[[2]])
recall=c(X[[3]])

colors <- c("#FF0000FF","#FF9900FF","#00B3FFFF")
#colors <- rainbow(20) 
linetype <- c(1:4) 
pltc <- seq(18,22,1)
plotchar <-c(pltc[1],pltc[2],pltc[4] )

pdf("bench_whole.pdf",width=6,height=4,paper='special') 
par(mar=c(5,3,5,2), cex.axis=1.5, cex.lab=1.5, cex.main=1.5)
plot(x=unlabelled,y=recall, t= 'o', ylim=c(0.6,1),yaxs="i", cex=2,ylab ="", xlab="Size (x1000) of unlabelled dataset in co-training", lwd=1.5,
     lty=linetype[1], col=colors[1], pch=plotchar[1])
lines(x=unlabelled, y=precision, cex=2, t= 'o', lwd=1.5,
      lty=linetype[2], col=colors[2], pch=plotchar[2])
lines(x=unlabelled, y=accuracy,  cex=2,t= 'b', lwd=1.5,
      lty=linetype[3], col=colors[3], pch=plotchar[3])
title("Whole dataset (Linux+Wireshark+OpenSSL)")

legend(10, 0.82, legend=c("Recall", "Precision", "Accuracy"), lwd=1.5, col=colors,
       pch=plotchar, lty=linetype, title="Legend")
dev.off()



==> graphs/bench_wireshark.R <==
#Pour Wireshark
X=read.csv(file="bench_wireshark.csv")
#l'axe des x (unlabelled)[ 1000  3000  5000  7000  9000 11000 13000 15000 17000]
unlabelled=c(1, 3 , 5 , 7,  9 , 11,  13,  15)
accuracy =c(X[[1]])
precision =c(X[[2]])
recall=c(X[[3]])

colors <- c("#FF0000FF","#FF9900FF","#00B3FFFF")
#colors <- rainbow(20) 
linetype <- c(1:4) 
pltc <- seq(18,22,1)
plotchar <-c(pltc[1],pltc[2],pltc[4] )

pdf("bench_wireshark.pdf",width=6,height=4,paper='special') 
par(mar=c(5,3,5,2), cex.axis=1.5, cex.lab=1.5, cex.main=1.5)
plot(x=unlabelled,y=recall, t= 'o', ylim=c(0.6,1),yaxs="i", cex=2,ylab ="", xlab="Size (x1000) of unlabelled dataset in co-training", lwd=1.5,
     lty=linetype[1], col=colors[1], pch=plotchar[1])
lines(x=unlabelled, y=precision, cex=2, t= 'o', lwd=1.5,
      lty=linetype[2], col=colors[2], pch=plotchar[2])
lines(x=unlabelled, y=accuracy,  cex=2,t= 'b', lwd=1.5,
      lty=linetype[3], col=colors[3], pch=plotchar[3])
title("Wireshark dataset")

legend(2, 0.82, legend=c("Recall", "Precision", "Accuracy"), lwd=1.5, col=colors,
       pch=plotchar, lty=linetype, title="Legend")
dev.off()



==> graphs/delay_linux_commit.R <==
d1 <- read.csv("csv_hours.csv")
pdf("delay_linux_commit.pdf",width=12,height=4,paper='special') 
par(mar=c(5,20,2,1)+.1)
boxplot(d1,xlab="Delay (hours)",horizontal=T, las=1,cex.lab=2.5,cex.axis=2.5)
dev.off()



==> graphs/delay_openssl_release.R <==
pdf("euler1",width=12,height=4,paper='special') 
draw.triple.venn(area1 = 17035,area2 = 2 ,area3 = 7265,n12 = 2,n23 = 2,n13 = 6843,n123 = 2,category = c("Code fix features", "Vuln sensitive features", "Text features"),fill = c("grey", "beige", "white"))


==> graphs/euler_linux.R <==
library(VennDiagram)
pdf("euler_linux.pdf",width=8,height=4,paper='special') 
draw.triple.venn(margin = 0.1, cex=1.5, cat.cex=2.5, area1 = 136675,area2 = 1,area3 = 37557,n12 = 1,n23 = 1,n13 = 37162,n123 = 1,category = c("Code-fix features", "Vuln-sensitive features", "Text features"),fill = c("grey", "beige", "white"))
dev.off()



==> graphs/euler_openssl.r <==

library(VennDiagram)
pdf("euler_openssl.pdf",width=8,height=4,paper='special') 
draw.triple.venn(margin=0.2, cex=1.5, cat.cex=2.5,area1 = 328,area2 =86 ,area3 = 157,n12 = 79,n23 = 56,n13 = 127,n123 = 56,category = c("Code-fix features", "Vuln-sensitive features", "Text features"),fill = c("grey", "beige", "white"))
dev.off()



==> graphs/euler_wireshark.R <==
pdf("euler_wireshark.pdf",width=8,height=4,paper='special') 
draw.triple.venn(margin = 0.1, cex=1.5, cat.cex=2.5, area1 = 17035,area2 = 2 ,area3 = 7265,n12 = 2,n23 = 2,n13 = 6843,n123 = 2,category = c("Code fix features", "Vuln sensitive features", "Text features"),fill = c("grey", "beige", "white"))
dev.off()



==> graphs/linux.R <==
library(VennDiagram)
pdf("linux_euler.pdf",width=6,height=4,paper='special') 
draw.triple.venn(cex=2, cat.cex=2, area1 = 136675,area2 = 1,area3 = 37557,n12 = 1,n23 = 1,n13 = 37162,n123 = 1,category = c("Code-fix features", "Vuln-sensitive features", "Text features"),fill = c("grey", "beige", "white"))
dev.off()


==> graphs/wieshark.R <==
pdf("wireshark",width=6,height=4,paper='special') 
draw.triple.venn(area1 = 17035,area2 = 2 ,area3 = 7265,n12 = 2,n23 = 2,n13 = 6843,n123 = 2,category = c("Code fix features", "Vuln sensitive features", "Text features"),fill = c("grey", "beige", "white"))
dev.off()

